Self-supervised Sparse-to-Dense: Self-supervised Depth Completion from LiDAR and Monocular Camera

Depth completion, the technique of estimating a dense depth image from sparse depth measurements, has a variety of applications in robotics and autonomous driving. However, depth completion faces 3 main challenges: the irregularly spaced pattern in the sparse depth input, the difficulty in handling multiple sensor modalities (when color images are available), as well as the lack of dense, pixel-level ground truth depth labels. In this work, we address all these challenges. Specifically, we develop a deep regression model to learn a direct mapping from sparse depth (and color images) to dense depth. We also propose a self-supervised training framework that requires only sequences of color and sparse depth images, without the need for dense depth labels. Our experiments demonstrate that our network, when trained with semi-dense annotations, attains state-of-the- art accuracy and is the winning approach on the KITTI depth completion benchmark at the time of submission. Furthermore, the self-supervised framework outperforms a number of existing solutions trained with semi- dense annotations.

==> figures/colorize.py <==
import os
import sys
import numpy as np
from PIL import Image
import cv2
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import colors

def depth_read(filename):
    # loads depth map D from png file
    # and returns it as a numpy array,
    # for details see readme.txt
    assert os.path.exists(filename), "file not found: {}".format(filename)
    img_file = Image.open(filename)
    depth_png = np.array(img_file, dtype=int)
    img_file.close()
    # make sure we have a proper 16bit depth map here.. not 8bit!
    assert np.max(depth_png) > 255, \
        "np.max(depth_png)={}, path={}".format(np.max(depth_png),filename)
    depth = depth_png.astype(np.float) / 256.
    return depth

def save_image(data, cm, norm, fn):
    sizes = np.shape(data)
    height = float(sizes[0])
    width = float(sizes[1])
     
    fig = plt.figure()
    fig.set_size_inches(width/height, 1, forward=False)
    ax = plt.Axes(fig, [0., 0., 1., 1.])
    ax.set_axis_off()
    fig.add_axes(ax)
 
    ax.imshow(data, cmap=cm, norm=norm)
    plt.savefig(fn, dpi=height) 
    plt.close()

if __name__ == "__main__":
    if len (sys.argv) != 2:
        print("Usage: python colorize.py depthfile")
        sys.exit (1)

    filename = sys.argv[1]
    if not os.path.exists(filename):
        print("'{}' not found".format(filename))
        sys.exit (1)
    img_depth = depth_read(filename) 

    # create colormap
    cmap = colors.LinearSegmentedColormap.from_list('custom', [\
        [0,0,0], [0,0,1], [1,0,0], [1,0,1], \
        [0,1,0], [0,1,1], [1,1,0], [1,1,1]\
        ], N=256)
    norm = mpl.colors.Normalize(vmin=0.0, vmax=80.0)

    save_image(img_depth, cmap, norm, 'out.png')

    # visualize
    fig = plt.figure()
    plt.imshow(img_depth, cmap=cmap, norm=norm)
    plt.axis('off')
    plt.axis('image')
    plt.subplots_adjust(bottom=0.1, right=0.8, top=0.9)
    cax = plt.axes([0.85, 0.1, 0.075, 0.8])
    plt.colorbar(cax=cax)
    plt.pause(3)

==> figures/s2d/plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.colors as colors


# Data
num_scans = [1, 2, 4, 8, 16, 32, 64]
rmse_scanline_d = [
	8339.974, 5372.657, 4041.323, 2637.759, 1933.824, 1595.095, 983.643
]
rmse_scanline_rgbd = [
	4281.130, 3680.402, 2537.575, 1957.283, 1570.888, 1313.478, 853.487
]
rmse_uniform_d = [
	2857.394, 2401.348, 1847.113, 1527.727, 1275.197, 1118.566, 983.643
]
rmse_uniform_rgbd = [
	1958.369, 1656.035, 1409.240, 1209.282, 1059.781, 931.885, 853.487
]
# Note: rmse=18685.573 is when prediction is completely off (probably all zeros)
rmse_scanline_d_self = [
	18685.573, 9204.410, 4307.037, 3388.611, 2408.705, 2221.909, 1427.651
]
rmse_scanline_rgbd_self = [
	18685.573, 12077.870, 4202.583, 3153.126, 2577.616, 2100.392, 1384.85
]
rmse_uniform_d_self = [
	12951.189, 3090.639, 2348.917, 2270.561, 1824.666, 1664.75, 1427.651
]
rmse_uniform_rgbd_self = [
	11365.174, 3429.667, 2437.175, 2045.712, 1723.038, 1547.437, 1384.85
]

legend_size = 13
marker_size = 9
line_width = 2

# color
color_scanline_rgbd = colors.cnames['red']
color_scanline_d = colors.cnames['firebrick']
color_uniform_rgbd = colors.cnames['blue']
color_uniform_d = colors.cnames['dodgerblue']

# symbol
symbol_scanline_rgbd = 'p-'
symbol_scanline_d = 's-'
symbol_uniform_rgbd = 'x-'
symbol_uniform_d = '^-'

legend_scanline_rgbd = 'scanline: input=RGBd'
legend_scanline_d = 'scanline: input=d'
legend_uniform_rgbd = 'uniform: input=RGBd'
legend_uniform_d = 'uniform: input=d'

show_grid = True
xscale = 'log'
yscale = 'log'
figsize = (7,4)
yticks = [800, 1000, 1500, 2000, 3000, 4000, 5000, 7000, 9000, 11000, 14000, 17000, 20000]
ylimits = (min(yticks), max(yticks))
xtick_labels = ['1\n(1/64x)', '2\n(1/32x)', '4\n(1/16x)', '8\n(1/8x)', '16\n(1/4x)', '32\n(1/2x)', '64\n(full)']

xlabel_half = 'Number of Scan Lines'
xlabel_full = 'Number of Scan Lines\n(or corresponding fraction of measurements selected uniformly randomly)'

params = {'legend.fontsize': 13,
          'axes.labelsize': 15,
          'axes.titlesize': 15,
          'xtick.labelsize' :15,
          'ytick.labelsize': 15,
          # 'grid.color': 'k',
          # 'grid.linestyle': ':',
          # 'grid.linewidth': 0.5,
          'mathtext.fontset' : 'stix',
          'mathtext.rm'      : 'serif',
          'font.family'      : 'serif',
          'font.serif'       : "Times New Roman", # or "Times"          
         }
matplotlib.rcParams.update(params)

def plot_supervised(do_half=False):
	plt.close("all")
	fig, ax = plt.subplots(figsize=figsize)
	plt.plot(num_scans, rmse_scanline_d, symbol_scanline_d, color=color_scanline_d, label=legend_scanline_d, markersize=marker_size, linewidth=line_width)
	plt.plot(num_scans, rmse_scanline_rgbd, symbol_scanline_rgbd, color=color_scanline_rgbd, label=legend_scanline_rgbd, markersize=marker_size, linewidth=line_width)
	if do_half:
		# plt.xlabel(xlabel_half)
		pass
	else:
		plt.plot(num_scans, rmse_uniform_d, symbol_uniform_d, color=color_uniform_d, label=legend_uniform_d, markersize=marker_size, linewidth=line_width)
		plt.plot(num_scans, rmse_uniform_rgbd, symbol_uniform_rgbd, color=color_uniform_rgbd, label=legend_uniform_rgbd, markersize=marker_size, linewidth=line_width)
	plt.xlabel(xlabel_full)
	plt.ylabel('RMSE [mm]')

	plt.xscale(xscale)
	plt.xticks(num_scans, xtick_labels)
	plt.yscale(yscale) 
	ax.set_yticks(yticks)
	plt.ylim(ylimits)
	ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
	plt.grid(show_grid)
	plt.legend(loc=1, prop={'size': legend_size}) # legend

	# save figure
	if do_half:
		fig.savefig('supervised_half.pdf', format='pdf', bbox_inches='tight')
	else:
		fig.savefig('supervised.pdf', format='pdf', bbox_inches='tight')

def plot_self_supervised(do_half=False):
	plt.close("all")
	fig, ax = plt.subplots(figsize=figsize)
	plt.plot(num_scans, rmse_scanline_d_self, symbol_scanline_d, color=color_scanline_d, label=legend_scanline_d, markersize=marker_size, linewidth=line_width)
	plt.plot(num_scans, rmse_scanline_rgbd_self, symbol_scanline_rgbd, color=color_scanline_rgbd, label=legend_scanline_rgbd, markersize=marker_size, linewidth=line_width)
	if do_half:
		# plt.xlabel(xlabel_half)
		pass
	else:
		plt.plot(num_scans, rmse_uniform_d_self, symbol_uniform_d, color=color_uniform_d, label=legend_uniform_d, markersize=marker_size, linewidth=line_width)
		plt.plot(num_scans, rmse_uniform_rgbd_self, symbol_uniform_rgbd, color=color_uniform_rgbd, label=legend_uniform_rgbd, markersize=marker_size, linewidth=line_width)
	plt.xlabel(xlabel_full)
	plt.ylabel('RMSE [mm]')

	plt.xscale(xscale)
	plt.xticks(num_scans, xtick_labels)
	plt.yscale(yscale) 
	ax.set_yticks(yticks)
	plt.ylim(ylimits)
	ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
	plt.grid(show_grid)
	plt.legend(loc=1, prop={'size': legend_size}) # legend

	# save figure
	if do_half:
		fig.savefig('self_supervised_half.pdf', format='pdf', bbox_inches='tight')
	else:
		fig.savefig('self_supervised.pdf', format='pdf', bbox_inches='tight')

if __name__ == "__main__":
    plot_supervised(do_half=False)
    plot_self_supervised(do_half=False)
    plot_supervised(do_half=True)
    plot_self_supervised(do_half=True)

